Spectrum continuity and level repulsion: the Ising CFT from infinitesimal to finite $\boldsymbol\varepsilon$

Using numerical conformal bootstrap technology we perform a non-perturbative study of the Ising CFT and its spectrum from infinitesimal to finite values of $\varepsilon=4-d$. Exploiting the recent navigator bootstrap method in conjunction with the extremal functional method, we test various qualitative and quantitative features of the $\varepsilon$-expansion. We follow the scaling dimensions of numerous operators from the perturbatively controlled regime to finite coupling. We do this for $\mathbb Z_2$-even operators up to spin 12 and for $\mathbb Z_2$-odd operators up to spin 6 and find a good matching with perturbation theory. In the finite coupling regime we observe two operators whose dimensions approach each other and then repel, a phenomenon known as level repulsion and which can be analyzed via operator mixing. Our work improves on previous studies in both increased precision and the number of operators studied, and is the first to observe level repulsion in the conformal bootstrap.

==> anc/raw-data.txt <==
{{{{d,13/5},{R,even},{spin,0},{maxDelta,16},{1.21962297,3.53788283,3.79305773,6.96815028,7.30348360,8.49034616,11.0225944,12.4344827,15.0908424}},{{d,13/5},{R,even},{spin,2},{maxDelta,18},{13/5,5.44586622,6.90939975,7.73627799,9.03262201,9.34455552,10.8090955,11.8229735,13.8076279,15.2551861}},{{d,13/5},{R,even},{spin,4},{maxDelta,20},{4.64714029,5.77658411,7.27200417,8.40488883,10.3710256,10.8377981,12.4862934,13.5813331,15.0917304,17.3742135,19.6378470}},{{d,13/5},{R,even},{spin,6},{maxDelta,22},{6.66193683,7.85473359,9.20801382,10.4050664,10.7325038,13.2185590,13.5227032,16.8489775,17.6524455,21.8557383}},{{d,13/5},{R,even},{spin,8},{maxDelta,24},{8.66794683,8.95550956,9.87011868,10.2913215,11.1311441,11.4916914,13.3024067,13.8818585,16.3567887,17.1082887,20.4253832,22.0807180,22.2250260}},{{d,13/5},{R,even},{spin,10},{maxDelta,26},{10.6725614,11.9179935,13.0832344,13.4363773,14.3014077,16.6746615,17.2416476,20.5597831,21.6187565}},{{d,13/5},{R,even},{spin,12},{maxDelta,28},{12.6757415,13.9257629,14.6970861,15.2720474,16.9545613,17.8941287,20.0181651,22.7388174,27.9784603}},{{d,13/5},{R,odd},{spin,0},{maxDelta,16},{0.344098837,5.42393740,7.29006557,8.74781581,10.2660943,13.8244425}},{{d,13/5},{R,odd},{spin,1},{maxDelta,17},{1.60220763,8.56511593,10.1582708,12.6964265,14.4703291}},{{d,13/5},{R,odd},{spin,2},{maxDelta,18},{3.93496001,7.13456205,9.14137419,11.6322947,14.9483911}},{{d,13/5},{R,odd},{spin,3},{maxDelta,19},{4.05996114,7.47010218,8.90844352,11.9997337,15.8615163}},{{d,13/5},{R,odd},{spin,4},{maxDelta,20},{5.86572449,8.47950131,9.55890826,12.2848641,15.3743873,17.8105893}},{{d,13/5},{R,odd},{spin,5},{maxDelta,21},{6.14753221,6.61295235,8.35672054,10.4133323,13.4210825,15.3362964,18.6514598}},{{d,13/5},{R,odd},{spin,6},{maxDelta,22},{6.62707391,7.83002861,9.69064720,10.3957815,11.6325028,14.7980819,19.4129585}}},{{{d,27/10},{R,even},{spin,0},{maxDelta,16},{1.26515615,3.79539953,4.36280260,7.04476307,7.20549735,8.61858281,10.6936906,12.3032378,14.7079839}},{{d,27/10},{R,even},{spin,2},{maxDelta,18},{27/10,5.44513615,6.84801976,7.49555279,8.90860284,9.34130410,11.4306868,11.6187620,13.8936011,15.0135949}},{{d,27/10},{R,even},{spin,4},{maxDelta,20},{4.74068069,5.93604114,7.29214083,8.63439329,10.7177909,10.9309888,13.2819818,14.0077982,16.1078432,17.9006773}},{{d,27/10},{R,even},{spin,6},{maxDelta,22},{6.75279168,8.02152067,9.22248377,10.4976523,10.8232295,13.2377266,13.6283348,17.1384629,17.8564429}},{{d,27/10},{R,even},{spin,8},{maxDelta,24},{8.75799611,9.55547440,9.92349061,10.1029836,11.1478425,11.9608676,13.6774030,13.8210478,16.6338319,17.3553986,21.9617498,21.9931529}},{{d,27/10},{R,even},{spin,10},{maxDelta,26},{10.7613802,12.0939404,13.1143797,13.5375098,14.5444672,16.9413471,17.2537241,21.0130377,22.5118119}},{{d,27/10},{R,even},{spin,12},{maxDelta,28},{12.7632191,14.1002426,14.5896242,15.1056301,15.9268725,17.5279540,17.8167054,20.4762935,22.8333098}},{{d,27/10},{R,odd},{spin,0},{maxDelta,16},{0.386050444,5.37979783,8.63346238,10.7733964,14.6553457}},{{d,27/10},{R,odd},{spin,1},{maxDelta,17},{1.70322706,8.93852016,10.5523000,13.7437833}},{{d,27/10},{R,odd},{spin,2},{maxDelta,18},{3.98985787,7.09021799,9.20388040,11.4747455,14.2389298}},{{d,27/10},{R,odd},{spin,3},{maxDelta,19},{4.20708427,7.45440222,8.97165770,12.0828455,16.0517945}},{{d,27/10},{R,odd},{spin,4},{maxDelta,20},{5.91837137,8.45865136,9.50669859,12.2423653,14.9057399,17.5772309}},{{d,27/10},{R,odd},{spin,5},{maxDelta,21},{6.29382531,8.00082339,10.2764115,13.0716748,15.6834395,20.4531581}},{{d,27/10},{R,odd},{spin,6},{maxDelta,22},{6.78032646,7.88296590,10.4437368,12.0100376,15.3301137,20.3617644}}},{{{d,14/5},{R,even},{spin,0},{maxDelta,16},{1.3125948,3.80325377,7.04351005,7.19424952,8.75469519,10.7116212,12.3889445,15.1669933}},{{d,14/5},{R,even},{spin,2},{maxDelta,18},{14/5,5.45789815,6.95429666,8.72882890,9.05255172,10.6938128,11.4823624,13.4325321,14.7314800}},{{d,14/5},{R,even},{spin,4},{maxDelta,20},{4.83439079,6.09817800,7.31630598,8.77479722,10.6428408,11.1309300,13.5463299,14.2224152,16.9079641,18.1975101}},{{d,14/5},{R,even},{spin,6},{maxDelta,22},{6.84401308,8.18740705,9.24758054,10.7101747,10.9446591,13.2313602,13.6998240,16.9667394,17.8788662}},{{d,14/5},{R,even},{spin,8},{maxDelta,24},{8.84823000,10.0219993,10.1953117,10.6805287,11.1982019,12.3306352,13.8777282,13.9577921,16.8561201,17.4519592,21.8756614,22.3180306}},{{d,14/5},{R,even},{spin,10},{maxDelta,26},{10.8507132,12.2651868,13.1475559,13.8225241,14.6733614,15.2085622,17.0648019,17.3480580,21.1685005,21.7534515}},{{d,14/5},{R,even},{spin,12},{maxDelta,28},{12.8520886,14.1609509,14.2849932,15.1053767,16.0159841,17.8186397,17.8669725,20.8082289,22.9153147,27.8727243}},{{d,14/5},{R,odd},{spin,0},{maxDelta,16},{0.429118863,5.34384012,8.69682767,11.2273744,15.0226740}},{{d,14/5},{R,odd},{spin,1},{maxDelta,17},{1.80535456,9.18103991,10.9581472,14.1963638}},{{d,14/5},{R,odd},{spin,2},{maxDelta,18},{4.04940885,7.05071956,9.06656981,11.2257638,14.3183895}},{{d,14/5},{R,odd},{spin,3},{maxDelta,19},{4.35157223,4.44617380,7.66564209,9.61137496,12.5205600,16.4126890}},{{d,14/5},{R,odd},{spin,4},{maxDelta,20},{5.97770406,8.50724373,9.53897435,12.0109028,14.2205435,18.0680662}},{{d,14/5},{R,odd},{spin,5},{maxDelta,21},{6.43561355,8.13523503,10.2572177,13.0382013,16.1766675,20.8584981}},{{d,14/5},{R,odd},{spin,6},{maxDelta,22},{6.92570551,7.94296435,10.5366615,12.3203855,15.5673086,19.0042194}}},{{{d,29/10},{R,even},{spin,0},{maxDelta,16},{1.36179298,3.81498446,6.98086198,7.24126426,8.83163359,10.7440598,12.2697422,15.2423941}},{{d,29/10},{R,even},{spin,2},{maxDelta,18},{29/10,5.47996384,7.01326699,8.67980898,9.18629597,10.8192591,11.4290463,13.4468357,14.6671381,17.6094746}},{{d,29/10},{R,even},{spin,4},{maxDelta,20},{4.92837402,6.26057908,7.34871432,8.90782014,10.5858856,11.3274345,13.7291628,14.5387290,17.8595880,18.5544031}},{{d,29/10},{R,even},{spin,6},{maxDelta,22},{6.93585245,8.35096271,9.28242541,10.7503498,11.0447579,13.1088177,13.7929537,16.9392875,17.9444838}},{{d,29/10},{R,even},{spin,8},{maxDelta,24},{8.93919657,10.3631317,11.1930793,11.6693170,13.3421631,13.9349666,15.1466124,17.1664244,17.4443863,21.7401572,22.8298908}},{{d,29/10},{R,even},{spin,10},{maxDelta,26},{10.9409970,12.4298654,13.1875966,13.5998655,14.5234131,14.8975810,17.1741285,17.5516221,21.4935533,22.0268371}},{{d,29/10},{R,even},{spin,12},{maxDelta,28},{12.9421039,13.0294024,14.4343212,15.1569645,16.1538800,17.8922462,18.2118671,21.1693389,22.8128910,27.1357397}},{{d,29/10},{R,odd},{spin,0},{maxDelta,16},{0.473186721,5.31477438,8.74775347,11.6225414,15.2998270}},{{d,29/10},{R,odd},{spin,1},{maxDelta,17},{1.91006486,9.22489756,10.7740239,13.0420256,15.5471524}},{{d,29/10},{R,odd},{spin,2},{maxDelta,18},{4.11304532,7.01883176,8.85580329,11.0013609,14.3776319}},{{d,29/10},{R,odd},{spin,3},{maxDelta,19},{4.23649398,4.49637153,7.74278491,9.95225563,12.7673415,16.5493296}},{{d,29/10},{R,odd},{spin,4},{maxDelta,20},{6.04274145,8.60985623,9.91266165,12.5175751,14.5275812,18.1498653}},{{d,29/10},{R,odd},{spin,5},{maxDelta,21},{6.57404864,8.27870662,10.3006094,13.1833335,16.4837609,20.8863324}},{{d,29/10},{R,odd},{spin,6},{maxDelta,22},{7.15032745,8.00941882,10.5942810,12.6547421,16.0520146,21.2782737}}},{{{d,3},{R,even},{spin,0},{maxDelta,16},{1.41262736,3.82977589,6.90348237,7.29743289,8.92058769,10.6590253,12.2118685,14.9182184}},{{d,3},{R,even},{spin,2},{maxDelta,18},{3,5.50942168,7.08076355,8.65189232,9.26778052,11.1850674,11.5635932,13.7458871,14.8483449,17.4156954}},{{d,3},{R,even},{spin,4},{maxDelta,20},{5.02448811,6.42264710,7.38756122,9.01892452,10.5378751,11.4396524,13.7304174,14.6871420,18.0181323,19.2097688}},{{d,3},{R,even},{spin,6},{maxDelta,22},{7.02856908,8.51115767,8.78442023,9.32488358,10.9582919,11.1277359,12.7461490,13.1153567,13.9042075,16.9258704,17.9490240}},{{d,3},{R,even},{spin,8},{maxDelta,24},{9.03113192,10.5280951,11.2634649,12.1202526,13.6414362,14.0224331,15.7123111,17.1510103,17.7243409,21.8265988,22.9041793}},{{d,3},{R,even},{spin,10},{maxDelta,26},{11.0324905,12.5883827,13.2417402,14.3156840,14.9748191,16.3222604,17.5777489,17.8378881,21.5607860,21.7624860}},{{d,3},{R,even},{spin,12},{maxDelta,28},{13.0332445,13.0850177,14.5925408,15.2174792,16.4361261,17.9958056,18.6042385,21.4168289,22.9922658,26.9843141}},{{d,3},{R,odd},{spin,0},{maxDelta,16},{0.518148953,5.29068175,8.79137138,12.0262134}},{{d,3},{R,odd},{spin,1},{maxDelta,17},{2.21675298,9.37167814,10.9987568,12.3426210,15.2396733}},{{d,3},{R,odd},{spin,2},{maxDelta,18},{4.18030062,7.00106268,8.81015441,11.0337051,14.7035025}},{{d,3},{R,odd},{spin,3},{maxDelta,19},{4.14218692,4.63817387,7.76610302,10.0809942,12.9444607,16.6534399}},{{d,3},{R,odd},{spin,4},{maxDelta,20},{6.11270786,8.63909119,10.0229426,12.5306071,14.4720832,18.7217131}},{{d,3},{R,odd},{spin,5},{maxDelta,21},{6.70979471,8.44612238,10.3303532,13.1452024,16.5087368,20.8334375}},{{d,3},{R,odd},{spin,6},{maxDelta,22},{7.33145007,8.08106176,10.6193562,12.7883295,16.1842938,18.6151625}}},{{{d,31/10},{R,even},{spin,0},{maxDelta,16},{1.46500607,3.84709575,6.83262880,7.35671154,9.03187292,10.5908919,12.1576288,14.7580623}},{{d,31/10},{R,even},{spin,2},{maxDelta,18},{31/10,5.54458005,7.15286656,8.59600081,9.33183553,11.2599496,11.6565725,13.9411431,14.8191493,17.5901023}},{{d,31/10},{R,even},{spin,4},{maxDelta,20},{5.11772305,5.20054915,6.58451516,7.43196154,9.12161450,10.4994886,11.5405336,13.7192356,14.7960033,18.0253212,19.1058872}},{{d,31/10},{R,even},{spin,6},{maxDelta,22},{7.12222181,8.66759568,9.36997855,9.71739169,11.1363553,11.3756603,12.5679871,13.2372286,14.1613076,16.9788582,18.0618599}},{{d,31/10},{R,even},{spin,8},{maxDelta,24},{9.12413874,10.6855391,11.3219456,12.3565789,13.5639004,14.1135541,15.2286588,17.3222241,17.7419364,21.9914696,22.7322870}},{{d,31/10},{R,even},{spin,10},{maxDelta,26},{11.1251523,12.7402738,13.2996476,14.6700249,15.1123659,16.5862903,17.7753479,18.1017756,21.7946252,22.1186999}},{{d,31/10},{R,even},{spin,12},{maxDelta,28},{13.1257294,13.5156298,14.7438969,15.2772878,16.6213527,18.1066272,18.7704605,21.7992121,23.0421409,27.3802488}},{{d,31/10},{R,odd},{spin,0},{maxDelta,16},{0.563912408,5.26941923,8.80100100,12.1138218}},{{d,31/10},{R,odd},{spin,1},{maxDelta,17},{2.30834431,9.45031523,11.3022505,12.3827769,15.3131314}},{{d,31/10},{R,odd},{spin,2},{maxDelta,18},{4.25082608,6.99229892,8.83232301,11.0807449,14.8053560}},{{d,31/10},{R,odd},{spin,3},{maxDelta,19},{4.21222127,4.77875885,7.80692395,10.1954475,13.0767539,16.7788555}},{{d,31/10},{R,odd},{spin,4},{maxDelta,20},{6.18704296,8.67963206,10.1798950,12.6717066,14.6111818,18.8473432}},{{d,31/10},{R,odd},{spin,5},{maxDelta,21},{6.84332402,8.60622656,10.3729315,13.1325237,16.5661261,20.8797953}},{{d,31/10},{R,odd},{spin,6},{maxDelta,22},{7.48242353,8.15751028,10.6479429,12.8735952,16.2753104,18.8776344}}},{{{d,16/5},{R,even},{spin,0},{maxDelta,16},{1.51884177,3.86619728,6.76398151,7.41828451,9.14770511,10.5403950,12.1334666,14.6784520}},{{d,16/5},{R,even},{spin,2},{maxDelta,18},{16/5,5.58467599,7.23152230,8.54744223,9.40024575,11.3067758,11.7662595,14.0913586,14.8340265,17.7235790}},{{d,16/5},{R,even},{spin,4},{maxDelta,20},{5.21357970,6.74544577,7.48154995,9.22089123,10.4704609,11.6357260,13.7090550,14.9062955,17.9997996,19.0829369}},{{d,16/5},{R,even},{spin,6},{maxDelta,22},{7.21680529,8.82169137,9.42500993,10.3685248,11.2003318,12.0291764,12.6298597,13.7001002,14.3409460,17.1761050,18.1744282}},{{d,16/5},{R,even},{spin,8},{maxDelta,24},{9.21820583,10.8387412,11.3833456,12.5362451,13.4488683,14.1634628,15.0942692,17.4446436,17.8903535,22.1423850,22.7140731}},{{d,16/5},{R,even},{spin,10},{maxDelta,26},{11.2189399,12.8880572,13.3620316,14.9014283,15.2319128,16.8586845,17.9435282,18.5102579,21.9880280,22.5009089}},{{d,16/5},{R,even},{spin,12},{maxDelta,28},{13.2193545,13.9091347,14.8907232,15.3420387,16.7886014,18.1956265,18.9141469,22.1254857,23.1214836,27.5635077}},{{d,16/5},{R,odd},{spin,0},{maxDelta,16},{0.610391713,5.25050169,8.81135788,12.1360224}},{{d,16/5},{R,odd},{spin,1},{maxDelta,17},{2.39106224,9.51534554,11.6607201,12.6156083,15.2891034}},{{d,16/5},{R,odd},{spin,2},{maxDelta,18},{4.32429118,6.98868694,8.86494416,11.1381030,14.8608473}},{{d,16/5},{R,odd},{spin,3},{maxDelta,19},{4.30924946,4.91806928,7.85478723,10.2987341,13.1945302,17.0096458}},{{d,16/5},{R,odd},{spin,4},{maxDelta,20},{6.26525039,8.72521343,10.3839624,12.9393801,14.9843879,18.9270847}},{{d,16/5},{R,odd},{spin,5},{maxDelta,21},{6.97508668,8.77265320,10.4592234,13.1710620,16.6200803}},{{d,16/5},{R,odd},{spin,6},{maxDelta,22},{7.64383511,8.23818905,10.6866280,12.9708129,16.3653243,19.2013621}}},{{{d,33/10},{R,even},{spin,0},{maxDelta,16},{1.57407565,3.88647963,6.69803750,7.48103325,9.23928468,10.5262113,12.0951017,14.6840010}},{{d,33/10},{R,even},{spin,2},{maxDelta,18},{33/10,5.62882708,7.31667105,8.50005661,9.47995838,11.3005924,11.9036179,14.1921327,14.8677925,17.8768188}},{{d,33/10},{R,even},{spin,4},{maxDelta,20},{5.30996821,6.90574462,7.53575478,9.32233854,10.4481098,11.7367066,13.7192895,15.0214709,18.0553232,19.1099767}},{{d,33/10},{R,even},{spin,6},{maxDelta,22},{7.31227170,8.97362475,9.48467608,10.4435422,11.2673899,12.0575271,12.6397170,13.8314252,14.5075786,17.2828688,18.2767913}},{{d,33/10},{R,even},{spin,8},{maxDelta,24},{9.31326876,10.9891698,11.4488851,12.7587741,13.4436919,14.1960140,15.1401005,17.5318692,18.1061976,22.2899970,22.7086540}},{{d,33/10},{R,even},{spin,10},{maxDelta,26},{11.3137801,13.0328025,13.4294670,15.1494087,15.3477713,17.0961894,18.1015937,18.4403267,22.2214487,22.6673866}},{{d,33/10},{R,even},{spin,12},{maxDelta,28},{13.3140700,14.0252789,15.0338387,15.4118207,16.9417320,18.2642235,19.0495109,22.3556835,23.0562462,27.6746592}},{{d,33/10},{R,odd},{spin,0},{maxDelta,16},{0.657510528,5.23276611,8.82820260,12.1686123}},{{d,33/10},{R,odd},{spin,1},{maxDelta,17},{2.48137218,9.57082896,11.8192677,12.8997434,15.3283444}},{{d,33/10},{R,odd},{spin,2},{maxDelta,18},{4.40045189,6.99003796,8.89960225,11.1902030,14.9016153}},{{d,33/10},{R,odd},{spin,3},{maxDelta,19},{4.40506925,5.05620132,7.90652911,10.3949214,13.2941710,17.1486159}},{{d,33/10},{R,odd},{spin,4},{maxDelta,20},{6.34694356,8.76668611,10.5641398,13.2127954,15.5596655,19.0236007}},{{d,33/10},{R,odd},{spin,5},{maxDelta,21},{7.10543939,8.93402013,10.5588483,13.2266458,16.6824450}},{{d,33/10},{R,odd},{spin,6},{maxDelta,22},{7.90573807,8.32267349,10.7320910,13.0778871,16.4832789,19.3759035}}},{{{d,17/5},{R,even},{spin,0},{maxDelta,16},{1.63066811,3.90735432,6.63211065,7.54556267,9.30703014,10.5336762,12.0541598,14.7322281}},{{d,17/5},{R,even},{spin,2},{maxDelta,18},{17/5,5.67630557,7.40655992,8.45588913,9.56598678,11.2920067,12.0483993,14.2684539,14.9309517}},{{d,17/5},{R,even},{spin,4},{maxDelta,20},{5.40699916,7.06525093,7.59393272,9.42583496,10.4325807,11.8417884,13.7506664,15.1408703,18.1591145,19.1713111}},{{d,17/5},{R,even},{spin,6},{maxDelta,22},{7.40857105,9.12409902,9.54895406,10.4261548,11.3444821,12.0335168,12.6869901,13.8604363,14.6737439,17.3737107,18.4027849}},{{d,17/5},{R,even},{spin,8},{maxDelta,24},{9.40925414,11.1368458,11.5182919,12.9734433,13.4389615,14.2097702,15.2244548,17.5894901,18.3066885,22.4884148,22.8560700}},{{d,17/5},{R,even},{spin,10},{maxDelta,26},{11.4095935,13.1752903,13.5013831,15.3542018,15.4661330,17.7174584,18.2498620,19.1839618,22.3961033,22.7315829}},{{d,17/5},{R,even},{spin,12},{maxDelta,28},{13.4097890,14.1272357,15.1735413,15.4859418,17.0753031,18.3256806,19.1878417,22.5540193,23.0177429,27.8610160}},{{d,17/5},{R,odd},{spin,0},{maxDelta,16},{0.705199247,5.21510854,8.85293601,12.2172116}},{{d,17/5},{R,odd},{spin,1},{maxDelta,17},{2.57395873,9.62184462,11.8444855,12.8421097,15.4033677}},{{d,17/5},{R,odd},{spin,2},{maxDelta,18},{4.47911885,6.99471859,8.93769078,11.2505126,14.9566409}},{{d,17/5},{R,odd},{spin,3},{maxDelta,19},{4.50300138,5.19326811,7.96152439,10.4828189,13.3705928,17.2270829}},{{d,17/5},{R,odd},{spin,4},{maxDelta,20},{6.43182316,8.80708723,10.7283266,13.4632425,16.2058679,19.0375302}},{{d,17/5},{R,odd},{spin,5},{maxDelta,21},{7.23468293,9.09443202,10.6867816,13.3078479,16.7328970}},{{d,17/5},{R,odd},{spin,6},{maxDelta,22},{8.28197295,8.41077132,10.7836124,13.1984333,16.6519065,20.4862031}}},{{{d,7/2},{R,even},{spin,0},{maxDelta,16},{1.6886016,3.92821545,6.56484206,7.61286417,9.36709738,10.5688711,12.0142564,14.8403525}},{{d,7/2},{R,even},{spin,2},{maxDelta,18},{7/2,5.72649643,7.50020775,8.41170208,9.65509942,11.2575214,12.1723424,14.2446129,14.9838819}},{{d,7/2},{R,even},{spin,4},{maxDelta,20},{5.50463074,7.22412851,7.65556772,9.53319407,10.4184301,11.9562522,13.7684876,15.2806321,18.3578737,19.2630694}},{{d,7/2},{R,even},{spin,6},{maxDelta,22},{7.50563823,9.27406155,9.61727771,10.2349019,11.4456535,11.9791832,12.8344926,13.8747730,14.8746039,17.3970288,18.5600097}},{{d,7/2},{R,even},{spin,8},{maxDelta,24},{9.50608215,11.2820980,11.5912806,13.2299142,13.9169921,14.3149832,15.3821047,17.6338046,18.5380542,22.6709978,23.1231238}},{{d,7/2},{R,even},{spin,10},{maxDelta,26},{11.5062931,13.3157512,13.5771978,15.4705512,15.5846545,17.9714345,18.4095833,22.4538885,22.6193068}},{{d,7/2},{R,even},{spin,12},{maxDelta,28},{13.5064178,14.1364100,15.3122313,15.5642390,17.2008864,18.3722384,19.2777906,22.7903998,23.0405379}},{{d,7/2},{R,odd},{spin,0},{maxDelta,16},{0.753394012,5.19620380,8.88503579,12.2882364}},{{d,7/2},{R,odd},{spin,1},{maxDelta,17},{2.66899553,9.66881321,11.7638664,12.9451103,15.5352830}},{{d,7/2},{R,odd},{spin,2},{maxDelta,18},{4.56015398,7.00112756,8.96711841,11.2972496,14.9962438}},{{d,7/2},{R,odd},{spin,3},{maxDelta,19},{4.60208899,5.32937804,8.01804417,10.5641500,13.4338092,17.2746524}},{{d,7/2},{R,odd},{spin,4},{maxDelta,20},{6.51965940,8.84601824,10.8683671,13.6973694,17.5034759,19.0079367}},{{d,7/2},{R,odd},{spin,5},{maxDelta,21},{7.36307376,9.24152774,10.8042778,13.3731680,16.7518407}},{{d,7/2},{R,odd},{spin,6},{maxDelta,22},{8.50136897,8.68167370,10.8403695,13.3223289,16.8362302}}},{{{d,18/5},{R,even},{spin,0},{maxDelta,16},{1.74788249,3.94839410,6.49420162,7.68230985,9.39889323,10.6257270,11.9653858,14.9231997}},{{d,18/5},{R,even},{spin,2},{maxDelta,18},{18/5,5.77886550,7.59728003,8.36602968,9.74885992,11.2213517,12.2964371,14.2495040,15.0687848}},{{d,18/5},{R,even},{spin,4},{maxDelta,20},{5.60281476,7.38224110,7.72016104,9.64253332,10.4045484,12.0728197,13.8040124,15.4138719,18.5520178,19.3568925}},{{d,18/5},{R,even},{spin,6},{maxDelta,22},{7.60340597,9.42283181,9.68871575,10.1116202,11.5530802,11.9517903,12.9695673,13.8704669,15.0543985,17.5238675,18.7225395}},{{d,18/5},{R,even},{spin,8},{maxDelta,24},{9.60367192,11.4257645,11.6675215,13.3947319,14.1746586,14.4241678,15.4821758,17.5185185,18.7110397,22.6385269,23.3204200}},{{d,18/5},{R,even},{spin,10},{maxDelta,26},{11.6037875,13.4551304,13.6565996,15.6150765,15.7037137,18.1550563,18.5490294,22.4204480,22.8397890,24.5648999}},{{d,18/5},{R,even},{spin,12},{maxDelta,28},{13.6038647,13.9655947,14.8505314,15.4489490,15.6458843,17.3314088,18.3827789,19.4057615,22.9724130,23.1292348}},{{d,18/5},{R,odd},{spin,0},{maxDelta,16},{0.802035662,5.17456406,8.92578562,12.4069794}},{{d,18/5},{R,odd},{spin,1},{maxDelta,17},{2.76298505,9.71390105,11.5746510,12.9032217,15.7395283}},{{d,18/5},{R,odd},{spin,2},{maxDelta,18},{4.64346743,7.00944760,9.01422009,11.3710869,15.0910587}},{{d,18/5},{R,odd},{spin,3},{maxDelta,19},{4.69782764,5.46464539,8.08016423,10.6618053,13.5244639,17.3082885}},{{d,18/5},{R,odd},{spin,4},{maxDelta,20},{6.61028711,8.88383965,10.9798438,13.8433780,18.0592887,19.5449587}},{{d,18/5},{R,odd},{spin,5},{maxDelta,21},{7.49083975,9.37571838,10.9265442,13.4726787,16.8575022}},{{d,18/5},{R,odd},{spin,6},{maxDelta,22},{8.59546298,8.75860461,10.8649814,12.5071765,13.6451414,17.0859229}}},{{{d,37/10},{R,even},{spin,0},{maxDelta,16},{1.80854748,3.96707279,6.41679036,7.75568677,9.47914135,10.6991496,11.9445904,15.1635069}},{{d,37/10},{R,even},{spin,2},{maxDelta,18},{37/10,5.83292028,7.69742147,8.31728838,9.84432748,11.1807328,12.3994426,14.2553770,15.1359933}},{{d,37/10},{R,even},{spin,4},{maxDelta,20},{5.70149843,7.53975889,7.78733130,9.75539876,10.3894155,12.1957541,13.8285429,15.5517490,18.7528306,19.4658351}},{{d,37/10},{R,even},{spin,6},{maxDelta,22},{7.70180021,9.57100377,9.76205123,9.86703178,11.6708710,11.9327348,13.1157937,13.8725942,15.2275313,17.6090301,18.8735227}},{{d,37/10},{R,even},{spin,8},{maxDelta,24},{9.70194009,11.5681171,11.7467699,13.5294575,14.2287302,15.6194548,17.4883947,18.9045908,22.7685743,23.4848399}},{{d,37/10},{R,even},{spin,10},{maxDelta,26},{11.7019977,11.8986022,13.5943302,13.7390863,15.7236988,15.8254064,18.3112177,18.6881988,22.4169132,22.9718772,24.1531991}},{{d,37/10},{R,even},{spin,12},{maxDelta,28},{13.7020370,14.5107052,15.5841340,15.7303940,17.3013066,17.4580555,18.4925331,19.5349861,23.1060323,23.2229227}},{{d,37/10},{R,odd},{spin,0},{maxDelta,16},{0.851068846,5.14818515,8.97351549,12.5715216}},{{d,37/10},{R,odd},{spin,1},{maxDelta,17},{2.86078278,9.75608828,11.4089721,13.0090720,15.9536778}},{{d,37/10},{R,odd},{spin,2},{maxDelta,18},{4.72902354,7.01777973,9.06956110,11.4631461,15.2540625}},{{d,37/10},{R,odd},{spin,3},{maxDelta,19},{4.78943742,5.59918788,8.14303674,10.7615459,13.6241464,17.3820875}},{{d,37/10},{R,odd},{spin,4},{maxDelta,20},{6.70360567,8.92056138,11.0788632,13.9821728,18.3371345}},{{d,37/10},{R,odd},{spin,5},{maxDelta,21},{7.61819192,9.48920381,11.0196801,13.5546804,16.9386639}},{{d,37/10},{R,odd},{spin,6},{maxDelta,22},{8.69236830,8.89795980,10.9080437,12.9106487,14.0660408,17.3211683}}},{{{d,19/5},{R,even},{spin,0},{maxDelta,16},{1.87067438,3.98316596,6.32454952,7.83341044,9.63096552,10.7460318,11.9909222,15.4694438}},{{d,19/5},{R,even},{spin,2},{maxDelta,18},{19/5,5.88817768,7.80061644,8.26398202,9.94149186,11.1761396,12.4972838,14.3682078,15.2088971}},{{d,19/5},{R,even},{spin,4},{maxDelta,20},{5.80062754,7.69684236,7.85671248,9.87233106,10.3722723,12.3240579,13.8549114,15.6801080,18.9512269,19.5260211}},{{d,19/5},{R,even},{spin,6},{maxDelta,22},{7.80074769,9.54340246,9.71908940,9.84125070,11.7847707,11.9189991,13.2893593,13.9144415,15.4315889,17.6928297,19.0275661}},{{d,19/5},{R,even},{spin,8},{maxDelta,24},{9.80080549,11.7097129,11.8287175,13.6601013,14.2610828,15.7833620,17.5284302,19.1128615,23.0077182,23.5630791}},{{d,19/5},{R,even},{spin,10},{maxDelta,26},{11.8008277,12.1817813,13.7336640,13.8242982,15.7885666,15.9533686,18.4420208,18.8158593,21.6957193,22.9508215,23.7209154}},{{d,19/5},{R,even},{spin,12},{maxDelta,28},{13.8008436,14.5349514,15.7185269,15.8177130,17.5788408,18.0278068,18.8647003,19.6885704,23.2401976,23.4128694}},{{d,19/5},{R,odd},{spin,0},{maxDelta,16},{0.900441069,5.11434259,9.03054601,12.8242110}},{{d,19/5},{R,odd},{spin,1},{maxDelta,17},{2.97155266,9.80287610,11.3332604,13.1583200,16.1925917}},{{d,19/5},{R,odd},{spin,2},{maxDelta,18},{4.81685208,7.02191844,8.39600216,9.17798874,11.5890346,15.5413451}},{{d,19/5},{R,odd},{spin,3},{maxDelta,19},{4.88046054,5.73314089,8.20174799,10.8595660,13.7348509,17.4647096}},{{d,19/5},{R,odd},{spin,4},{maxDelta,20},{6.79958791,8.95458849,11.1657088,14.1283986,18.4398328}},{{d,19/5},{R,odd},{spin,5},{maxDelta,21},{7.74533933,9.57261765,11.0528146,13.6048933,17.0091217}},{{d,19/5},{R,odd},{spin,6},{maxDelta,22},{8.79202351,8.91884901,10.9522139,12.9451528,14.1704843,17.5090548,21.5798193}}},{{{d,39/10},{R,even},{spin,0},{maxDelta,16},{1.93440521,3.99508334,6.19955685,7.91488824,9.79778410,10.7351976,12.0562565,15.5727873}},{{d,39/10},{R,even},{spin,2},{maxDelta,18},{39/10,5.94410557,7.90580596,8.21218199,10.0357571,11.2485445,12.5993531,14.5064283,15.3686832}},{{d,39/10},{R,even},{spin,4},{maxDelta,20},{5.90014732,7.85336403,7.92795350,9.98985630,10.3488590,12.4456899,13.8797188,15.7985291,19.2442564,19.6093031}},{{d,39/10},{R,even},{spin,6},{maxDelta,22},{7.90017339,9.86606811,9.92033796,10.3337975,11.9349972,12.1045068,13.4300122,14.1328469,15.5976791,17.8186736,19.1582297}},{{d,39/10},{R,even},{spin,8},{maxDelta,24},{9.90018673,11.8514040,11.9130864,13.7878851,14.2731130,15.9175676,17.4585235,19.2650665,23.1314571,23.7005702}},{{d,39/10},{R,even},{spin,10},{maxDelta,26},{11.9001914,12.4892000,13.8728905,13.9119719,15.8297092,16.0764340,18.4883843,18.9606423,21.6526903,23.0072157,23.8450165}},{{d,39/10},{R,even},{spin,12},{maxDelta,28},{13.9001950,14.7764796,15.8536905,15.9075417,17.7165386,18.3115420,18.8265359,19.8575477,22.7986443,23.7637028}},{{d,39/10},{R,odd},{spin,0},{maxDelta,16},{0.950101619,5.06878107,9.09661235,13.1382740}},{{d,39/10},{R,odd},{spin,1},{maxDelta,17},{3.12328663,9.79249688,10.8173061,13.0854399,16.5498646}},{{d,39/10},{R,odd},{spin,2},{maxDelta,18},{4.90707868,7.02598999,9.19498481,11.7195522,15.7671922}},{{d,39/10},{R,odd},{spin,3},{maxDelta,19},{4.96410328,5.86667044,8.27155512,11.0056268,13.9184851,17.4481424}},{{d,39/10},{R,odd},{spin,4},{maxDelta,20},{6.89830639,8.98524676,11.2397704,14.1466702,16.7766918}},{{d,39/10},{R,odd},{spin,5},{maxDelta,21},{7.87251113,9.61724119,11.0789120,13.7273268,17.2168030}},{{d,39/10},{R,odd},{spin,6},{maxDelta,22},{8.11128335,8.89450710,10.9758797,12.5355532,13.9922481,16.8050506,19.3764800}}},{{{d,79/20},{R,even},{spin,0},{maxDelta,16},{1.96694591,3.99870965,6.10883913,7.95902341,10.0175187,10.6246115,12.2666744,15.9279633}},{{d,79/20},{R,even},{spin,2},{maxDelta,18},{79/20,5.97211300,7.94775145,8.15592837,9.97379324,10.9412709,12.5247323,14.0755637,15.4179469,17.9344067}},{{d,79/20},{R,even},{spin,4},{maxDelta,20},{5.95003525,7.93243471,7.96434265,10.0434882,10.2611738,12.4698167,13.4594436,15.7908751,17.1609955,19.6503996}},{{d,79/20},{R,even},{spin,6},{maxDelta,22},{7.95004153,8.36698012,9.93921277,9.96116509,11.1358965,12.0324034,12.5999676,14.0065615,15.5929780,16.4689853,19.1380159,19.4388596}},{{d,79/20},{R,even},{spin,8},{maxDelta,24},{9.95004469,11.9241326,11.9562199,13.8383354,14.1980760,15.8881846,17.1232065,19.3366924,20.5559827,23.8665648}},{{d,79/20},{R,even},{spin,10},{maxDelta,26},{11.9500459,12.3120980,13.9387818,13.9561346,15.7705609,16.1147668,17.8785830,19.0122792,20.9973199,22.0898969,23.7183205}},{{d,79/20},{R,even},{spin,12},{maxDelta,28},{13.9500467,15.1375643,15.9263007,15.9535237,17.7962046,18.3056117,19.9127714,21.8688461,23.6919694,26.5426986}},{{d,79/20},{R,odd},{spin,0},{maxDelta,16},{0.975024294,5.03925490,9.13738111,13.3618866}},{{d,79/20},{R,odd},{spin,1},{maxDelta,17},{3.26755071,9.48107798,10.4285024,13.2843073}},{{d,79/20},{R,odd},{spin,2},{maxDelta,18},{4.95317322,7.02612461,9.25151859,11.8347469,15.8611702}},{{d,79/20},{R,odd},{spin,3},{maxDelta,19},{5.00807701,5.93334233,8.33390439,11.1248444,13.9682279,17.2946370}},{{d,79/20},{R,odd},{spin,4},{maxDelta,20},{6.55591161,6.94875629,9.00020552,11.2596798,13.8056891,15.9974300}},{{d,79/20},{R,odd},{spin,5},{maxDelta,21},{7.93619307,9.62460521,11.1660812,13.8818432,17.3148245}},{{d,79/20},{R,odd},{spin,6},{maxDelta,22},{8.07217105,8.94685278,11.0015985,12.8973724,14.0390098,15.6960601,19.4831385}}}}
